Sensitive Low-Recoil VUV 1+1$'$ REMPI Detection of ND$_3$

In molecular beam scattering experiments, an important technique for measuring product energy and angular distributions is velocity map imaging following photoionization. For studies with cold molecular beams, the resolution is often limited by the product detection process. When state-selective ionization detection is used, excess photon energy can transfer to kinetic energy in the molecular ion-electron pair, resulting in measurable cation recoil. With advanced molecular beam technology, velocity spreads as small as a few m/s are possible. Thus, a suitable product detection scheme must be not only sensitive, state-selective, and background-free, it must also produce less cation recoil than the velocity spread of the molecular beams. To date this has only been possible with the NO molecule. Our goal here is to extend this low-recoil capability to fully deuterated ammonia, ND$_3$. We present a resonance-enhanced multi-photon ionization (REMPI) detection scheme for ND$_3$, that imparts sufficiently low ion recoil, allowing, for the first time, high-resolution imaging of ND$_3$ products in a cold ND$_3$-HD scattering experiment. The first step of the 1+1$'$ REMPI scheme requires vacuum ultra-violet (VUV) photons of ~160 nm, which are generated through four-wave-mixing in Xe. We varied the wavelength of the second, ionization step between 434 and 458 nm, exciting ND$_3$ to a wide range of autoionizing neutral states. By velocity mapping the resulting photoelectrons, it was possible to fully chart the ion recoil across this range with vibrational resolution for the final ionic states. Additionally, rotational resolution in the photoionization dynamics was achieved for selected excitation energies near one of the vibrational thresholds. Many of the peaks in the spectrum of autoionizing Rydberg states are assigned to specific Rydberg series using a simple Rydberg formula model.

==> Figures/2D_spectra/2D_spectra_11m.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
from scipy import constants

plt.close("all")
plt.style.use('../figures.mplstyle')
cm = 1/2.54  # centimeters in inches
fsize = 9.0 # fontsize in pt.

amu = constants.physical_constants['atomic mass constant'][0] # atomic mass unit in kg
wavenum_to_joule = 1e2*constants.physical_constants['inverse meter-joule relationship'][0] # cm-1 to J conversion factor
m_e = constants.m_e # electron mass in kg
m_ND3 = 20.04901*amu

## read data (11m v6)
data = np.loadtxt('11m_Bv6_Eblue_R.dat')
radius = data[1:,0] # pixel
E_blue = data[0,1:] # cm-1
data = data[1:,1:]/data[1:,1:].max()

thresholds = np.loadtxt('../PI_spectra/thresholds.dat').astype(int)
PI_spectrum = np.loadtxt('../PI_spectra/11-_v=6_combined.dat',delimiter=',')

E_VUV = 63754.44 # cm-1, energy of VUV photon, B(v=6) <-- X(jkp=11-)
E_11 = 8.32      # cm-1, energy of the 11- relative to the 00+ state.
E_ai = 82261.7   # cm-1, adiabatic ionization energy of ND3. (Duggan, et al. Mol. Phys. 108, 1069 (2010))
field_shift = 6.1*np.sqrt(39) # 39 V/cm based on SIMION, leads to a field shift in the final energies.
pixsq_to_wavenum = 1/7.27 # VMI calibration factor. 8.570 from O2 measurements. 7.27 from internal calibration (placing the traces horizontal).
pix_to_ve = np.sqrt(2*pixsq_to_wavenum*wavenum_to_joule/m_e) # VMI calibration factor, pixel to electron velocity.
pix_to_vND3 = pix_to_ve*m_e/m_ND3 # VMI calibration factor, pixel to ammonia velocity.

## convert data
E_photon = E_VUV+E_blue
K_e = radius**2*pixsq_to_wavenum # cm-1, electron kinetic energy
K_tot = K_e * (1+m_e/m_ND3) # cm-1, total kinetic energy

# scale data intensity with spacing between points. This is the way to correctly transform a pdf, taking into account the squeezing/stretching (Jacobian).
# the points from data_trans follow the pdf as function of K_e.
data_trans = (data.T/np.gradient(K_e)).T
data_trans = data_trans/data_trans.max()

EE_photon,KK_tot = np.meshgrid(E_photon,K_tot)
EE_f = EE_photon-KK_tot + field_shift

## make figure

colormap = mpl.colormaps['CMRmap_r']

fig, axs = plt.subplots(nrows=4, ncols=1, height_ratios=[0.4, 1, 1, 0.3], figsize=(12.5*cm, 14.0*cm))
secaxs_x = np.empty_like(axs)
secaxs_y = np.empty_like(axs)

xrange = [E_photon.min(),E_photon.max()]
xpos = 0.02
ypos = 0.9


# top panel: PI spectrum
i_ax = 0
axs[i_ax].plot(PI_spectrum[:,1],PI_spectrum[:,2],linewidth=0.1)
axs[i_ax].set_ylabel(r'Ion yield' '\n' ' (arb. units)')
axs[i_ax].set_yticks([0])
axs[i_ax].set_xlim(xrange)
axs[i_ax].set_xticks([])
axs[i_ax].text(xpos,0.75,'(a)',transform=axs[i_ax].transAxes)

secaxs_x[i_ax] = axs[i_ax].secondary_xaxis("top", functions=(lambda x: 1e7/(x-E_VUV), lambda x: 1e7/x+E_VUV))
secaxs_x[i_ax].set_xlabel(r'$\lambda_\mathrm{blue}$ (nm)')

# top panel: E_photon vs K_e and vND3 (diagonal traces)
i_ax += 1
pcm = axs[i_ax].pcolormesh(E_photon,K_e,data_trans,
                        norm=mpl.colors.LogNorm(vmin=2e-2, vmax=1),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
axs[i_ax].set_xticklabels([])
axs[i_ax].set_ylabel(r'$K_e$ (cm$^{-1}$)')
axs[i_ax].set_xlim(xrange)
axs[i_ax].set_xticks([])
axs[i_ax].set_ylim(top=1e4*pixsq_to_wavenum)
axs[i_ax].text(xpos,ypos,'(b)',transform=axs[i_ax].transAxes)

Ke_to_vND3 = lambda K: np.sqrt(2*np.abs(K)*wavenum_to_joule*m_e)/m_ND3
vND3_to_Ke = lambda v: (v*m_ND3)**2/(2*m_e*wavenum_to_joule)
# secaxs_x[i_ax] = axs[i_ax].secondary_xaxis("top", functions=(lambda x: 1e7/(x-E_VUV), lambda x: 1e7/x+E_VUV))
# secaxs_x[i_ax].set_xlabel(r'$\lambda_\mathrm{blue}$ (nm)')
secaxs_y[i_ax] = axs[i_ax].secondary_yaxis("right", functions=(lambda x: Ke_to_vND3(x), lambda x: vND3_to_Ke(x)))
secaxs_y[i_ax].set_ylabel(r'$v_\mathrm{ND_3^+}$ (m/s)')

# middle panel: E_photon vs E_f and E_int (flat traces)
i_ax += 1
pcm = axs[i_ax].pcolormesh(EE_photon,EE_f,data_trans,
                        norm=mpl.colors.LogNorm(vmin=2e-2, vmax=1),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
axs[i_ax].set_xlabel(r'$E_\gamma$ (cm$^{-1}$)')
axs[i_ax].set_ylabel(r'$E_f$ (cm$^{-1}$)')
axs[i_ax].set_xlim(xrange)
axs[i_ax].set_ylim([E_photon.min()-105**2*pixsq_to_wavenum, E_photon.max()])
axs[i_ax].plot(xrange,xrange+field_shift,'k')
axs[i_ax].text(xpos,ypos,'(c)',transform=axs[i_ax].transAxes)

for energy in thresholds[:,1]:
    axs[i_ax].plot([energy-field_shift,E_photon.max()],energy*np.ones(2),'--k')

secaxs_y[i_ax] = axs[i_ax].secondary_yaxis("right")
secaxs_y[i_ax].set_yticks(thresholds[:,1])
secaxs_y[i_ax].set_yticklabels([r"$\nu_2^+="+i+"$" for i in thresholds[:,0].astype(str)])


fig.tight_layout()
plt.subplots_adjust(left=0.13, right=0.88, top=0.93, bottom=0.07, hspace=0.075)
# bottom panel: colorbar
i_ax += 1
fig.colorbar(pcm, cax=axs[i_ax], extend='min', location='bottom', label=r"Intensity (arb. units)")
axbounds = list(axs[3].get_position().bounds)
axbounds[3] = 0.025
axs[i_ax].set_position(axbounds)


plt.show(block=False)
plt.pause(0.001)

fig.savefig('2D_spectra_11m_v6.pdf', dpi=600, bbox_inches=0)


## analyse average velocity of ND3 ions

# data[data<2e-2] = 0
#
# vND3 = Ke_to_vND3(K_e)
I_sum = np.sum(data,axis=0) # total intensity
I_sum = I_sum/I_sum.max()
# average_v = np.trapz(vND3[:,None]*data,vND3,axis=0) # average velocity as integral. 'data' represents a proper PDF as function of vND3, as vND3 is proportional to v_electron.
# average_v = average_v/np.trapz(data,vND3,axis=0) # normalize

data2 = np.loadtxt('11m_Bv6_Eblue_recoil_size.dat')
E_blue2 = data2[:,0] # pixel
average_v = data2[:,1]*pix_to_vND3 # m/s

# check signal vs recoil. How much can be gained by choosing another peak?
fig2, axs2 = plt.subplots(nrows=1, ncols=1, figsize=(10*cm, 6*cm))
axs2.scatter(average_v,I_sum, s=5)
axs2.set_xlabel(r'$\delta v_\mathrm{ND_3^+}$ (m/s)')
axs2.set_ylabel(r'Intensity (arb. units)')
axs2.set_xlim([0.3, 3.8])
axs2.set_ylim([0, 1.1])

i_strongest_peak = np.argmax(I_sum)
i_low_recoil_peak = np.argmax(np.all([average_v < 1.8, I_sum > 0.5],axis=0))
i_no_signal_recoil = np.argmax(I_sum*(average_v<1.3))
i_no_signal_recoil2 = np.argmax(I_sum*(average_v<1.1))

axs2.annotate(r'$\lambda_\mathrm{blue}$ = ' +str(round(1e7/E_blue[i_strongest_peak],2))+' nm',
            xy=(average_v[i_strongest_peak], I_sum[i_strongest_peak]), xycoords='data',
            xytext=(-70,0), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')
axs2.annotate(str(round(1e7/E_blue[i_low_recoil_peak],2))+' nm',
            xy=(average_v[i_low_recoil_peak], I_sum[i_low_recoil_peak]), xycoords='data',
            xytext=(-30, 25), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')
axs2.annotate(str(round(1e7/E_blue[i_no_signal_recoil],2))+' nm',
            xy=(average_v[i_no_signal_recoil], I_sum[i_no_signal_recoil]), xycoords='data',
            xytext=(-10, 30), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')
axs2.annotate(str(round(1e7/E_blue[i_no_signal_recoil2],2))+' nm',
            xy=(average_v[i_no_signal_recoil2], I_sum[i_no_signal_recoil2]), xycoords='data',
            xytext=(-20, 25), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')

fig2.tight_layout()
plt.subplots_adjust(left=0.12, right=0.99, top=0.99, bottom=0.18)
plt.show(block=False)
plt.pause(0.001)

fig2.savefig('recoil_vs_int_11m_v6.pdf', bbox_inches=0)

# fig3 = plt.figure()
# ax3 = fig3.add_subplot(111, projection='3d')
# ax3.plot(1e7/E_blue, I_sum, average_v)
# ax3.set_xlabel(r'$E_\gamma$ (cm$^{-1}$)')
# ax3.set_ylabel(r'$I$ (arb. units)')
# ax3.set_zlabel(r'$v_\mathrm{ND_3}$ (m/s)')
#
# ax3.view_init(30,-50)
# plt.show()

plt.show()


==> Figures/2D_spectra/2D_spectra_11p.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
from scipy import constants

plt.close("all")
plt.style.use('../figures.mplstyle')
cm = 1/2.54  # centimeters in inches
fsize = 9.0 # fontsize in pt.

amu = constants.physical_constants['atomic mass constant'][0] # atomic mass unit in kg
wavenum_to_joule = 1e2*constants.physical_constants['inverse meter-joule relationship'][0] # cm-1 to J conversion factor
m_e = constants.m_e # electron mass in kg
m_ND3 = 20.04901*amu

## read data (11p v5)
data = np.loadtxt('11p_Bv5_Eblue_R.dat')
radius = data[1:,0] # pixel
E_blue = data[0,1:] # cm-1
data = data[1:,1:]/data[1:,1:].max()

thresholds = np.loadtxt('../PI_spectra/thresholds.dat').astype(int)
PI_spectrum = np.loadtxt('../PI_spectra/11+_v=5_combined.dat',delimiter=',')

E_VUV = 62995.09 # cm-1, energy of VUV photon, B(v=5) <-- X(jkp=11+)
E_11 = 8.27      # cm-1, energy of the 11- relative to the 00+ state.
E_ai = 82261.7   # cm-1, adiabatic ionization energy of ND3. (Duggan, et al. Mol. Phys. 108, 1069 (2010))
field_shift = 6.1*np.sqrt(39) # 39 V/cm based on SIMION, leads to a field shift in the final energies.
pixsq_to_wavenum = 1/7.27 # VMI calibration factor. 8.570 from O2 measurements. 7.27 from internal calibration (placing the traces horizontal).
pix_to_ve = np.sqrt(2*pixsq_to_wavenum*wavenum_to_joule/m_e) # VMI calibration factor, pixel to electron velocity.
pix_to_vND3 = pix_to_ve*m_e/m_ND3 # VMI calibration factor, pixel to ammonia velocity.

## convert data
E_photon = E_VUV+E_blue
K_e = radius**2*pixsq_to_wavenum # cm-1, electron kinetic energy
K_tot = K_e * (1+m_e/m_ND3) # cm-1, total kinetic energy

# scale data intensity with spacing between points. This is the way to correctly transform a pdf, taking into account the squeezing/stretching (Jacobian).
# the points from data_trans follow the pdf as function of K_e.
data_trans = (data.T/np.gradient(K_e)).T
data_trans = data_trans/data_trans.max()

EE_photon,KK_tot = np.meshgrid(E_photon,K_tot)
EE_f = EE_photon-KK_tot + field_shift

## make figure

colormap = mpl.colormaps['CMRmap_r']

fig, axs = plt.subplots(nrows=4, ncols=1, height_ratios=[0.4, 1, 1, 0.3], figsize=(12.5*cm, 14.0*cm))
secaxs_x = np.empty_like(axs)
secaxs_y = np.empty_like(axs)

xrange = [E_photon.min(),E_photon.max()]
xpos = 0.02
ypos = 0.9


# top panel: PI spectrum
i_ax = 0
axs[i_ax].plot(PI_spectrum[:,1],PI_spectrum[:,2],linewidth=0.1)
axs[i_ax].set_ylabel(r'Ion yield' '\n' ' (arb. units)')
axs[i_ax].set_yticks([0])
axs[i_ax].set_xlim(xrange)
axs[i_ax].set_xticks([])
axs[i_ax].text(xpos,0.75,'(a)',transform=axs[i_ax].transAxes)

secaxs_x[i_ax] = axs[i_ax].secondary_xaxis("top", functions=(lambda x: 1e7/(x-E_VUV), lambda x: 1e7/x+E_VUV))
secaxs_x[i_ax].set_xlabel(r'$\lambda_\mathrm{blue}$ (nm)')

# top panel: E_photon vs K_e and vND3 (diagonal traces)
i_ax += 1
pcm = axs[i_ax].pcolormesh(E_photon,K_e,data_trans,
                        norm=mpl.colors.LogNorm(vmin=4e-3, vmax=1),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
axs[i_ax].set_xticklabels([])
axs[i_ax].set_ylabel(r'$K_e$ (cm$^{-1}$)')
axs[i_ax].set_xlim(xrange)
axs[i_ax].set_xticks([])
axs[i_ax].set_ylim(top=1e4*pixsq_to_wavenum)
axs[i_ax].text(xpos,ypos,'(b)',transform=axs[i_ax].transAxes)

Ke_to_vND3 = lambda K: np.sqrt(2*np.abs(K)*wavenum_to_joule*m_e)/m_ND3
vND3_to_Ke = lambda v: (v*m_ND3)**2/(2*m_e*wavenum_to_joule)
# secaxs_x[i_ax] = axs[i_ax].secondary_xaxis("top", functions=(lambda x: 1e7/(x-E_VUV), lambda x: 1e7/x+E_VUV))
# secaxs_x[i_ax].set_xlabel(r'$\lambda_\mathrm{blue}$ (nm)')
secaxs_y[i_ax] = axs[i_ax].secondary_yaxis("right", functions=(lambda x: Ke_to_vND3(x), lambda x: vND3_to_Ke(x)))
secaxs_y[i_ax].set_ylabel(r'$v_\mathrm{ND_3^+}$ (m/s)')

# middle panel: E_photon vs E_f and E_int (flat traces)
i_ax += 1
pcm = axs[i_ax].pcolormesh(EE_photon,EE_f,data_trans,
                        norm=mpl.colors.LogNorm(vmin=4e-3, vmax=1),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
axs[i_ax].set_xlabel(r'$E_\gamma$ (cm$^{-1}$)')
axs[i_ax].set_ylabel(r'$E_f$ (cm$^{-1}$)')
axs[i_ax].set_xlim(xrange)
axs[i_ax].set_ylim([E_photon.min()-105**2*pixsq_to_wavenum, E_photon.max()])
axs[i_ax].plot(xrange,xrange+field_shift,'k')
axs[i_ax].text(xpos,ypos,'(c)',transform=axs[i_ax].transAxes)

for energy in thresholds[:,1]:
    axs[i_ax].plot([energy-field_shift,E_photon.max()],energy*np.ones(2),'--k')

secaxs_y[i_ax] = axs[i_ax].secondary_yaxis("right")
secaxs_y[i_ax].set_yticks(thresholds[:,1])
secaxs_y[i_ax].set_yticklabels([r"$\nu_2^+="+i+"$" for i in thresholds[:,0].astype(str)])


fig.tight_layout()
plt.subplots_adjust(left=0.13, right=0.88, top=0.93, bottom=0.07, hspace=0.075)
# bottom panel: colorbar
i_ax += 1
fig.colorbar(pcm, cax=axs[i_ax], extend='min', location='bottom', label=r"Intensity (arb. units)")
axbounds = list(axs[3].get_position().bounds)
axbounds[3] = 0.025
axs[i_ax].set_position(axbounds)


plt.show(block=False)
plt.pause(0.001)

fig.savefig('2D_spectra_11p_v5.pdf', dpi=600, bbox_inches=0)

## analyse average velocity of ND3 ions

# data[data<2e-2] = 0
#
# vND3 = Ke_to_vND3(K_e)
I_sum = np.sum(data,axis=0) # total intensity
I_sum = I_sum/I_sum.max()
# average_v = np.trapz(vND3[:,None]*data,vND3,axis=0) # average velocity as integral. 'data' represents a proper PDF as function of vND3, as vND3 is proportional to v_electron.
# average_v = average_v/np.trapz(data,vND3,axis=0) # normalize

data2 = np.loadtxt('11p_Bv5_Eblue_recoil_size.dat')
E_blue2 = data2[:,0] # pixel
average_v = data2[:,1]*pix_to_vND3 # m/s

# check signal vs recoil. How much can be gained by choosing another peak?
fig2, axs2 = plt.subplots(nrows=1, ncols=1, figsize=(10*cm, 6*cm))
axs2.scatter(average_v,I_sum, s=5)
axs2.set_xlabel(r'$\delta v_\mathrm{ND_3^+}$ (m/s)')
axs2.set_ylabel(r'Intensity (arb. units)')
axs2.set_xlim([0.0, 3.6])
axs2.set_ylim([0, 1.1])

i_strongest_peak = np.argmax(I_sum)
i_low_recoil_peak = np.argmax(np.all([average_v < 1.5, I_sum > 0.7],axis=0))
i_no_signal_recoil = np.argmax(I_sum*(average_v<1.1))
i_no_signal_recoil2 = np.argmax(I_sum*(average_v<0.5))

axs2.annotate(r'$\lambda_\mathrm{blue}$ = ' +str(round(1e7/E_blue[i_strongest_peak],2))+' nm',
            xy=(average_v[i_strongest_peak], I_sum[i_strongest_peak]), xycoords='data',
            xytext=(-70,0), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')
axs2.annotate(str(round(1e7/E_blue[i_low_recoil_peak],2))+' nm',
            xy=(average_v[i_low_recoil_peak], I_sum[i_low_recoil_peak]), xycoords='data',
            xytext=(-30, 15), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')
axs2.annotate(str(round(1e7/E_blue[i_no_signal_recoil],2))+' nm',
            xy=(average_v[i_no_signal_recoil], I_sum[i_no_signal_recoil]), xycoords='data',
            xytext=(-10, 30), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')
axs2.annotate(str(round(1e7/E_blue[i_no_signal_recoil2],2))+' nm',
            xy=(average_v[i_no_signal_recoil2], I_sum[i_no_signal_recoil2]), xycoords='data',
            xytext=(-10, 25), textcoords='offset points',
            arrowprops=dict(arrowstyle="->"),
            horizontalalignment='center', verticalalignment='bottom')

fig2.tight_layout()
plt.subplots_adjust(left=0.12, right=0.99, top=0.99, bottom=0.18)
plt.show(block=False)
plt.pause(0.001)

fig2.savefig('recoil_vs_int_11p_v5.pdf', bbox_inches=0)

# fig3 = plt.figure()
# ax3 = fig3.add_subplot(111, projection='3d')
# ax3.plot(1e7/E_blue, I_sum, average_v)
# ax3.set_xlabel(r'$E_\gamma$ (cm$^{-1}$)')
# ax3.set_ylabel(r'$I$ (arb. units)')
# ax3.set_zlabel(r'$v_\mathrm{ND_3}$ (m/s)')
#
# ax3.view_init(30,-50)
# plt.show()

plt.show()


==> Figures/PI_spectra/PI_spectra.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.close("all")
plt.style.use('../figures.mplstyle')

cm = 1/2.54  # centimeters in inches
fsize = 9.0 # fontsize in pt.

## read data
spectrum_11m_v6 = np.loadtxt('11-_v=6_combined.dat',delimiter=',')
spectrum_11p_v5 = np.loadtxt('11+_v=5_combined.dat',delimiter=',')
thresholds = np.loadtxt('thresholds.dat').astype(int)

## make figure

fig = plt.figure(figsize=(12.5*cm, 8*cm))
gs = fig.add_gridspec(2,1, hspace=0)
axs = gs.subplots(sharex=True, sharey=True)

xplot = np.array([1,1])
yplot = np.array([-0.5,1.5])
xpos = 84080
ypos = 0.82
xlim_plot = [84035, 86825]

# top plot, 11m v=6
axs[0].plot(spectrum_11m_v6[:,1],spectrum_11m_v6[:,2],linewidth=0.1)
axs[0].set_yticks([0])
axs[0].tick_params(labelsize=fsize, direction='in')
t = axs[0].text(xpos,ypos,r"(a) $B(\nu'_2=6)\leftarrow X(j_k^p=1_1^-)$")
t.set_bbox(dict(facecolor='w', alpha=0.9, linewidth=0))

ax_top = axs[0].secondary_xaxis("top")
ax_top.set_xticks(thresholds[:,1])
ax_top.set_xticklabels([r"$\nu_2^+="+i+"$" for i in thresholds[:,0].astype(str)])

# bottom plot, 11p v=5
axs[1].plot(spectrum_11p_v5[:,1],spectrum_11p_v5[:,2],linewidth=0.1,color='tab:orange')
axs[1].set_yticks([0])
axs[1].tick_params(labelsize=fsize, direction='in')
t = axs[1].text(xpos,ypos,r"(b) $B(\nu'_2=5)\leftarrow X(j_k^p=1_1^+)$")
t.set_bbox(dict(facecolor='w', alpha=0.9, linewidth=0))

# add thresholds as vertical lines, without chaning the plot limits.
tmp_ylim = axs[0].get_ylim()
for energy in thresholds[:,1]:
    axs[0].plot(xplot*energy,yplot,'--k')
    axs[1].plot(xplot*energy,yplot,'--k')
axs[0].set_xlim(xlim_plot)
axs[0].set_ylim(tmp_ylim)

# add shared axes labels
fig.supxlabel(r"$E_\gamma$ (cm$^{-1}$)",fontsize=fsize)
fig.supylabel(r"Ion yield (arb. units)",fontsize=fsize)

# plot figure
fig.tight_layout()
plt.subplots_adjust(left=0.09, right=0.99, top=0.9, bottom=0.125)
plt.show()

# save figure
fig.savefig('PI_spectra.pdf', bbox_inches=0)

##
Ryd = 109737.316 # cm^-1, Rydberg constant
Planck = 6.62607015e-34 # J/Hz, Planck constant
c_light = 299792458 # m/s, speed of light
B = 4.9
C = 2.8
mu = 0.75 # to put n=14 on the main resonance.
# 0.0225 # d pi qd
# 0.036 # d sigma qd
# 0.0477 # d delta qd
E6 = 86677.1 # cm-1, vibrational threshold of v2=6

Erot = lambda J, K : E6+B*J*(J+1)+(C-B)*K**2
Eryd = lambda E0, n: E0 - Ryd/(n-mu)**2

plt.figure()
plt.plot(spectrum_11m_v6[:,1],spectrum_11m_v6[:,2],linewidth=0.1)
# plt.vlines(E6, 0.5, 1, colors='k', linestyles='solid',linewidth=0.2)
# plt.vlines(Erot(2,1), 0.5, 1, colors='k', linestyles='solid',linewidth=0.2)
n = np.arange(1,200) # 200 looks like infitiny in this plot
plt.vlines(Eryd(Erot(2,2),n), 0.5, 1, colors='k', linestyles='solid',linewidth=0.2)
plt.xlim([spectrum_11m_v6[:,1].min(), spectrum_11m_v6[:,1].max()])
# plt.xlim([86000, 86200])
plt.show()

==> Figures/highlight_image/PI_spectra/PI_spectra.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.close("all")
plt.style.use('../../figures.mplstyle')

cm = 1/2.54  # centimeters in inches
fsize = 9.0 # fontsize in pt.

## read data
spectrum_11m_v6 = np.loadtxt('11-_v=6_combined.dat',delimiter=',')
# spectrum_11p_v5 = np.loadtxt('11+_v=5_combined.dat',delimiter=',')
# thresholds = np.loadtxt('thresholds.dat').astype(int)

## make figure

Ryd = 109737.316 # cm^-1, Rydberg constant
Planck = 6.62607015e-34 # J/Hz, Planck constant
c_light = 299792458 # m/s, speed of light
B = 4.9
C = 2.8
mu = 0.768 # to put n=14 on the main resonance.
# 0.0225 # d pi qd
# 0.036 # d sigma qd
# 0.0477 # d delta qd
E6 = 86677.1 # cm-1, vibrational threshold of v2=6

Erot = lambda J, K : E6+B*J*(J+1)+(C-B)*K**2
Eryd = lambda E0, n: E0 - Ryd/(n-mu)**2

xmin = spectrum_11m_v6[:,1].min()
xmax = spectrum_11m_v6[:,1].max()

cmap = plt.colormaps['CMRmap']
color = cmap(0.63)

# plot Rydberg spectrum in between these y values
Rymin = 0.8
Rymax = 1.0

# make figure
fig, ax = plt.subplots(figsize=(9*cm, 3.5*cm))

# plot PI spectrum
plt.fill_between(spectrum_11m_v6[:,1],spectrum_11m_v6[:,2],-1,color=color,linewidth=0.1)
# ax.plot(spectrum_11m_v6[:,1],spectrum_11m_v6[:,2],linewidth=0.1,color='tab:green')
# plot Rydberg spectrum above
n_max = 200
n = np.arange(1,n_max) # 200 looks like infitiny in this plot
Rlinewidth = 0.3
ax.vlines(Eryd(Erot(2,2),n), Rymin, Rymax, colors='k', linestyles='solid',linewidth=Rlinewidth)
ax.hlines(Rymax, xmin, Eryd(Erot(2,2),n_max), colors='k', linestyles='solid', linewidth=Rlinewidth)

# edit axes
ax.set_xlim([xmin,xmax])
ax.set_ylim([-0.02,Rymax*1.05])
ax.set_xticks([])
ax.set_yticks([0])
ax.set_yticklabels([])
# ax.axis('off')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout()
plt.subplots_adjust(left=0.05, right=0.95, top=0.6, bottom=0.1)
plt.show()

fig.savefig('highlight_PI.png',dpi=600)
fig.savefig('highlight_PI.svg')
